Rank-Three Projections and Minimal Multiplicity Bipartitions of Path Complements

For a graph \(G\) admitting a real symmetric realization with exactly two distinct eigenvalues, \(MB(G)\) is the minimum, over all such realizations, of the smaller of the two eigenvalue multiplicities. Adm, Fallat, Meagher, Nasserasr, Plosker, and Yang asked for this parameter for the complement of a path on at least eight vertices. We answer their question completely by proving $$ MB(\overline{P_n})=3 \qquad (n\ge 6). $$ In particular, this resolves the previously unresolved orders \(n\ge 9\) divisible by three. The proof is exact and constructive. We exhibit six vectors in \(\mathbb{R}^3\) whose mutual inner products vanish exactly for consecutive indices, whose rank-one outer products form a basis of \(\mathbb{S}^3\), and which admit a strictly positive Parseval scaling. An elementary absorption lemma then permits any finite faithful orthogonal extension of this vector chain to be added with small positive weights while the six original weights are corrected to retain the Parseval identity. The resulting Gram matrix is a rank-three orthogonal projection in \(\mathcal{S}(\overline{P_n})\). A local two-dimensional orthogonality obstruction gives the matching lower bound. For completeness, we include self-contained proofs of the exceptional small orders: \(MB(\overline{P_3})=1\), whereas \(q(\overline{P_4})=4\) and \(q(\overline{P_5})=3\).

==> exact_verification.py <==
"""Exact arithmetic checks for the path-complement manuscript.

The script uses only Python's standard library.  It verifies the six-vector
Gram matrix, Parseval identity, cross-product norms, determinant 288, and the
characteristic polynomial used for the n=5 boundary case.
"""

from fractions import Fraction as F


def dot(x, y):
    return sum(a * b for a, b in zip(x, y))


def cross(x, y):
    return (
        x[1] * y[2] - x[2] * y[1],
        x[2] * y[0] - x[0] * y[2],
        x[0] * y[1] - x[1] * y[0],
    )


def matmul(a, b):
    return [
        [sum(a[i][k] * b[k][j] for k in range(len(b))) for j in range(len(b[0]))]
        for i in range(len(a))
    ]


def trace(a):
    return sum(a[i][i] for i in range(len(a)))


def determinant(a):
    m = [[F(x) for x in row] for row in a]
    det = F(1)
    n = len(m)
    for j in range(n):
        pivot = next(i for i in range(j, n) if m[i][j])
        if pivot != j:
            m[j], m[pivot] = m[pivot], m[j]
            det = -det
        p = m[j][j]
        det *= p
        m[j] = [x / p for x in m[j]]
        for i in range(j + 1, n):
            c = m[i][j]
            if c:
                m[i] = [m[i][k] - c * m[j][k] for k in range(n)]
    return det


def characteristic_coefficients(a):
    """Return coefficients of det(tI-A), from t^n down to the constant."""
    n = len(a)
    identity = [[F(i == j) for j in range(n)] for i in range(n)]
    powers = [identity]
    for _ in range(n):
        powers.append(matmul(powers[-1], a))
    coeff = [F(1)]
    for k in range(1, n + 1):
        value = -sum(coeff[k - i] * trace(powers[i]) for i in range(1, k + 1)) / k
        coeff.append(value)
    return coeff


D = [
    (2, -1, 0),
    (0, 0, 1),
    (1, 1, 0),
    (1, -1, -2),
    (0, 2, -1),
    (2, 1, 2),
]
WEIGHTS = [F(1, 8), F(3, 8), F(1, 4), F(1, 12), F(1, 8), F(1, 24)]

EXPECTED_GRAM = [
    [5, 0, 1, 3, -2, 3],
    [0, 1, 0, -2, -1, 2],
    [1, 0, 2, 0, 2, 3],
    [3, -2, 0, 6, 0, -3],
    [-2, -1, 2, 0, 5, 0],
    [3, 2, 3, -3, 0, 9],
]

gram = [[dot(x, y) for y in D] for x in D]
assert gram == EXPECTED_GRAM
assert all((gram[i][j] == 0) == (abs(i - j) == 1) for i in range(6) for j in range(i + 1, 6))

parseval = [[sum(WEIGHTS[k] * D[k][i] * D[k][j] for k in range(6)) for j in range(3)] for i in range(3)]
assert parseval == [[F(i == j) for j in range(3)] for i in range(3)]

cross_norms = [dot(cross(D[i], D[j]), cross(D[i], D[j])) for i in range(6) for j in range(i + 1, 6)]
assert cross_norms == [5, 9, 21, 21, 36, 2, 2, 4, 5, 12, 6, 9, 30, 45, 45]

veronese_columns = [[x * x, y * y, z * z, x * y, x * z, y * z] for x, y, z in D]
veronese_matrix = [[veronese_columns[j][i] for j in range(6)] for i in range(6)]
assert determinant(veronese_matrix) == 288

B = [
    [0, 0, 5, 4, 3],
    [0, 0, 0, 2, 4],
    [5, 0, 0, 0, 5],
    [4, 2, 0, 0, 0],
    [3, 4, 5, 0, 0],
]
A = [[F(x, 4) for x in row] for row in B]
assert all((A[i][j] == 0) == (abs(i - j) == 1) for i in range(5) for j in range(i + 1, 5))

# (t-5/2)(t^2+5t/4-5/8)^2
expected_charpoly = [F(1), F(0), F(-95, 16), F(-75, 32), F(275, 64), F(-125, 128)]
assert characteristic_coefficients(A) == expected_charpoly

print("All exact checks passed.")
print("determinant =", determinant(veronese_matrix))
print("cross-product squared norms =", cross_norms)
print("characteristic coefficients =", characteristic_coefficients(A))

